Solving Kepler's equation CORDIC-like

Context. Many algorithms to solve Kepler's equations require the evaluation of trigonometric or root functions. Aims. We present an algorithm to compute the eccentric anomaly and even its cosine and sine terms without usage of other transcendental functions at run-time. With slight modifications it is applicable for the hyperbolic case, too. Methods. Based on the idea of CORDIC, it requires only additions and multiplications and a short table. The table is independent of eccentricity and can be hardcoded. Its length depends on the desired precision. Results. The code is short. The convergence is linear for all mean anomalies and eccentricities e (including e = 1). As a stand-alone algorithm, single and double precision is obtained with 29 and 55 iterations, respectively. One half or two third of the iterations can be saved in combination with Newton's or Halley's method at the cost of one division.

==> anc/ke_cordic.py <==
#! /usr/bin/python

__author__ = 'Mathias Zechmeister'
__version__ = '2018-06-28'

__all__ = ['Ecs', 'Hcs']


# initialise cos-sin look-up table
from math import pi, cos, sin, floor
divtwopi = 1 / (2*pi)
acs = [(a, cos(a), sin(a)) for a in \
        [pi/2**i for i in range(1,60)]]

def Ecs(M, e, n=29):
   '''
   Compute the eccentric anomaly and its cos and sin-value CORDIC-like.
   
   Parameters
   ----------
   M : float
      Mean anomaly.
   e : float
      Eccentricity.
   n : integer
      Number of iterations.
   
   Example
   -------
   >>> Ecs(2-sin(2), 1)
   (1.99999999538762, -0.4161468323531165, 0.9092974287451092)
   '''
   E = 2 * pi * floor(M*divtwopi+0.5)
   cosE, sinE = 1., 0.
   for a,cosa,sina in acs[:n]:
      if E-e*sinE > M:
         a, sina = -a, -sina
      E += a
      cosE, sinE = cosE*cosa - sinE*sina,\
                   cosE*sina + sinE*cosa
   return E, cosE, sinE


# initialise cosh-sinh look-up table
from math import log, cosh, sinh, frexp, ldexp
ln2 = log(2)
acsh = [(a, cosh(a), sinh(a)) for a in \
        [4*ln2/2**i for i in range(1,60)]]

def Hcs(M, e, n=29):
   '''
   Compute the hyperbolic anomaly and its cosh and sinh-value CORDIC-like.
   
   Parameters
   ----------
   M : float
      Mean anomaly.
   e : float
      Eccentricity.
   n : integer
      Number of iterations.
   
   Example
   -------
   >>> Hcs(sinh(2)-2, 1)
   (1.9999999991222275, 3.7621956879000753, 3.626860404544669)
   >>> Hcs(-(sinh(5)-5), 1)
   (-5.000000000387744, 74.20994855355976, -74.20321060656327)
   '''
   m = max(0, frexp(M/e)[1])
   if M < 0: m = -m
   H = m * ln2
   coshH = ldexp(1, m-1) + ldexp(1, -m-1)
   sinhH = ldexp(1, m-1) - ldexp(1, -m-1)
   for a,cosha,sinha in acsh[:n]:
      if e*sinhH-H > M:
         a, sinha = -a, -sinha
      H += a
      coshH, sinhH = coshH*cosha + sinhH*sinha,\
                     coshH*sinha + sinhH*cosha
   return H, coshH, sinhH


if __name__ == "__main__":
   '''
   Running from command line.

   Without arguments the examples are checked with doctest:
   ~> ./ke_cordic.py
   No output if successful.

   With two arguments (mean anomaly and eccentricity) the eccentric and hyperbolic
   anomaly are returned:
   ~> ./ke_cordic.py 1.07 1.
   (1.9853116307811327, -0.4027463298095706, 0.915311637544788)
   (1.7649039106648186, 3.006107154374343, 2.834903917874572)

   With one argument a graphic representation is plotted.
   '''
   import sys
   args = map(float, sys.argv[1:])
   if not args:
      import doctest
      doctest.testmod()
   elif len(args) == 1:
      from gplot import Gplot
      gplot = Gplot("-p")
      e = 1.0
      E = [i/1000. for i in range(-10000, 10000)]
      M = [t - e*sin(t)  for t in E]
      En = [Ecs(m, e)[0] for m in M]
      H = E[5000:-5000]
      Mh = [e*sinh(t) - t for t in H]
      H0 = [Hcs(m, e, n=0)[0] for m in Mh]
      Hn = [Hcs(m, e)[0] for m in Mh]
      gplot(M, E, En, 'w l, "" us 1:3,', Mh,
            H, Hn, H0, ' w l t "H", "" us 1:3 t "Hn", "" us 1:4 t "H0', tmp="$")
   else:
      if args[1] <= 1:
         print(Ecs(*args))
      if args[1] >= 1:
         print(Hcs(*args))

